Semantic Segmentation with Boundary Neural Fields

The state-of-the-art in semantic segmentation is currently represented by fully convolutional networks (FCNs). However, FCNs use large receptive fields and many pooling layers, both of which cause blurring and low spatial resolution in the deep layers. As a result FCNs tend to produce segmentations that are poorly localized around object boundaries. Prior work has attempted to address this issue in post-processing steps, for example using a color-based CRF on top of the FCN predictions. However, these approaches require additional parameters and low-level features that are difficult to tune and integrate into the original network architecture. Additionally, most CRFs use color-based pixel affinities, which are not well suited for semantic segmentation and lead to spatially disjoint predictions. To overcome these problems, we introduce a Boundary Neural Field (BNF), which is a global energy model integrating FCN predictions with boundary cues. The boundary information is used to enhance semantic segment coherence and to improve object localization. Specifically, we first show that the convolutional filters of semantic FCNs provide good features for boundary detection. We then employ the predicted boundaries to define pairwise potentials in our energy. Finally, we show that our energy decomposes semantic segmentation into multiple binary problems, which can be relaxed for efficient global optimization. We report extensive experiments demonstrating that minimization of our global boundary-based energy yields results superior to prior globalization methods, both quantitatively as well as qualitatively.

==> paper_figures/conv_img_to_pdf.sh <==
#!/bin/bash

#input_dir=
#pdf_dir="pdf/"

pdf=".pdf"

dirlist=$(find . -mindepth 1 -maxdepth 1 -type d)

ext="/"

for cur_dir in $dirlist; do
   filelist=$(find $cur_dir -mindepth 1 -maxdepth 1 -type f)
   for file in $cur_dir/*.jpg; do
      y=${file%.jpg}
      nm=${y##*/}
      #echo $cur_dir$ext$nm$pdf
      convert $file $cur_dir$ext$nm$pdf
   done
done

for cur_dir in $dirlist; do
   filelist=$(find $cur_dir -mindepth 1 -maxdepth 1 -type f)
   for file in $cur_dir/*.png; do
      y=${file%.png}
      nm=${y##*/}
      #echo $cur_dir$ext$nm$pdf
      convert $file $cur_dir$ext$nm$pdf
   done
done


